QCD predictions for vector boson plus hadron production at the LHC

The identification of a hadron in the final state of hadron-collider events that feature a leptonically decaying vector boson can provide essential information on the parton content of the colliding protons. Moreover, the study of hadrons inside jets can provide deeper insights into the fragmentation dynamics. We provide theoretical predictions for specific observables involving either the production of a $Z$ boson in association with light charged hadrons inside a jet or the production of a $W$ boson together with a charmed hadron. We present results for various fragmentation functions and compare our predictions with measurements by LHCb and ATLAS at $\sqrt{s}=13$ TeV. Our predictions are obtained using the antenna subtraction formalism which has been extended to cope with infrared singularities associated to the fragmentation processes in a hadron-collider environment at NLO accuracy.

==> results/ZJ_h/plots.py <==
import gzip
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import AutoMinorLocator

np.set_printoptions(linewidth=10000)


def read_array(fname):
    tmp = []
    try:
        with gzip.open(fname+'.dat.gz','rt') as f:
            print(f)
            lines = f.readlines()
            for l in lines:
                if not l.startswith("#"):
                    tmp.append(l.split())
        return np.array(tmp, dtype='object')#'float32')        
    except FileNotFoundError:
        return None


def get_stairs(low,up):
    return np.append(low, up[-1])

#fdir1= "zjh_lhcb"
#fdir2= "Vfrag_paper_results/"
#fdir2= "Vfrag_paper_results_newmuA/"
#fdir2="zhadron_runs/"
fdir2= "paper_vhfrag_260824_completed/test_zhadron/"


FF="BKK"
#FF="NNFF10"
#FF="NNFF11"
#FF="DSS07"
#FF="JAM20"

#FF="MAPFF10"

#FF="NNFF11"

#particle = "kaon"
particle = "pion"
#particle = "hadsum"



#fdir1= "bkk_scale_dscale1"
#fdir1= "bkk_scale_kaon"

fdir1= FF+"_run_"+particle

#fdir1= "NNFF11_scale_dscale1"


#fdir = fdir1+"/combined/Final/"

fdir = fdir2+fdir1+"/combined/Final/"

xlab = { 'zbin1'           : r"$z$",
         'zbin2'           : r"$z$",
         'zbin3'           : r"$z$"}
         #'jtbin1'           : r"$j_T$",
         #'jtbin2'           : r"$j_T$",
         #'jtbin3'           : r"$j_T$"}
#         'jt'           : r"$j_{T}$" }
#xlab = { 'zbin2'           : r"$z$"}
#         'jt'           : r"$j_{T}$" }



##
##

#NAME OF THE FILES: Wm/pJ_h.CKM(=FULL, UNIT).obs.dat

##
##


## THE ORDER MATTER eg. The first three are also considered for SUM and RAT
OBSS = ['zbin1','zbin2','zbin3']#,'jtbin1','jtbin2','jtbin3']
#OBSSxlims = [ None, [0,1], None, [0,1], None, None ]
#OBSSylims = [ [10,80000], None, [10,80000], None, None, None ]

OBSSxlims = [ None, None, None, None, None, None ]
OBSSylims = [ None, None, None, None, None, None ]

labelWC = { #'WPC' : r'W$^{+}$+c-jet',
            'ZJh' : r'Z+h'}


labssub = { 'ZJh' : r''}


#ORDS_PLOT = { 'LO'  : { 'col' : 'green', 'ls' : 'solid' },
#              'NLO' : { 'col' : 'blue',  'ls' : 'dashed' },
#              'data' : { 'col' : 'red',  'ls' : 'dot' } }
#
#ORDS = ['LO','NLO','data']
ORDS_PLOT = { 'LO'  : { 'col' : 'green', 'ls' : 'solid' },
              'NLO' : { 'col' : 'blue',  'ls' : 'dashed' },
              'data' : { 'col' : 'red',  'ls' : 'dot' } }

ORDS = ['LO','NLO','data']
logobs = [ 'zbin1','zbin2','zbin3']#,'jtbin1','jtbin2','jtbin3']

print("Loading data into memory...")


## OS-SS: WPC = pos-neg; WMC = neg-pos
## POS: OS for Wp; PSS: SS for Wp; PWO: OS+SS for Wp (i.e. w/o OS-SS subtraction)
data = {}
for WC in ['ZJh']:
    tmpdic1 = {}
    tmpdic2 = {}            
    for OBS in  OBSS:
        tmpdic3 = {}
        for ORD in ORDS:
            if WC in ['ZJh']:
                WClab = 'ZJh'                    
            #fname = fdir+WClab+'_'+ORD+"."+OBS +".dat"
            fname = fdir+ORD+"."+OBS +".dat"
            #n1 = (read_array(fname))
            n1 = np.loadtxt(fname)
            tmplist = []
                # 0,1,2 are the bins    
            tmplist.append(n1[:,0])
            tmplist.append(n1[:,1])
            tmplist.append(n1[:,2])
            #offset = 0 if OBS.startswith('cross') else 3
            n1y, n1dy2 = [], []
            if ORD=="data":
                n1y.append(np.sum(np.array([ n1[:,3]  ]), axis=0))
                n1dy2.append(np.sum(np.array([ np.sqrt((n1[:,4])**2+(n1[:,5])**2) ]), axis=0))
                #tmplist.append(np.sum(np.array([ n1[:,3+isc*2]  ]), axis=0))
                #tmplist.append(np.sum(np.array([ (n1[:,4+isc*2]) ]), axis=0))
            else:
                for isc in range(7):
                    n1y.append(np.sum(np.array([ n1[:,3+isc*2]  ]), axis=0))
                    n1dy2.append(np.sum(np.array([ (n1[:,4+isc*2]) ]), axis=0))
                    #tmplist.append(np.sum(np.array([ n1[:,3+isc*2]  ]), axis=0))
                    #tmplist.append(np.sum(np.array([ (n1[:,4+isc*2]) ]), axis=0))
            #central scale:
            tmplist.append(n1y[0])
            tmplist.append(n1dy2[0])
            #scale variation 5, 6:
            tmplist.append(np.array(n1y).max(axis=0))
            tmplist.append(np.array(n1y).min(axis=0))
            tmpdic3[ORD] = tmplist#tmparray
        tmpdic2[OBS] = tmpdic3
    #tmpdic1[CKM] = tmpdic2
    data[WC] = tmpdic2
    #print(data['ZJh']['zbin1']['LO'])

### build some and ratio
#for SR in ['SUM','RAT']:
#    tmpdic1 = {}
#    for CKM in ['FULL','UNIT']:
#        tmpdic2 = {}            
#        for OBS in ['cross','cross_excl'] + OBSS + get_excl(OBSS):
#            tmpdic3 = {}
#            for ORD in ORDS:
#                if data['WPC'][CKM][OBS][ORD] is None or data['WMC'][CKM][OBS][ORD] is None:
#                    tmpdic3[ORD] = None
#                    continue                
#                tmpdic4 = {}                
#                for CH, value in CHdict.items():
#                    tmplist = []
#                    #print("**************************************************")
#                    #print(CKM,OBS,ORD,CH)
#                    aWPC = data['WPC'][CKM][OBS][ORD][CH]
#                    aWMC = data['WMC'][CKM][OBS][ORD][CH]
#                    #print("WPC")
#                    #print(aWPC)
#                    #print("WMC")                    
#                    #print(aWMC)
#                    tmplist.append(aWPC[:,0])
#                    tmplist.append(aWPC[:,1])
#                    tmplist.append(aWPC[:,2])
#                    yp = aWPC[:,3]
#                    dp = aWPC[:,4]
#                    ym = aWMC[:,3]
#                    dm = aWMC[:,4]                    
#                    # central scale
#                    if SR == 'SUM': tmplist.append(yp+ym)
#                    if SR == 'RAT': tmplist.append(yp/ym)
#                    # mc error
#                    if SR == 'SUM': tmplist.append(np.np.sqrt(np.square(dp)+np.square(dm)))
#                    if SR == 'RAT': tmplist.append(np.abs(dp/dm)*np.np.sqrt(np.square(dp/yp)+np.square(dm/ym)))
#                    # scale variation
#                    if SR == 'SUM':
#                        sumscales =  aWPC[:,7:] + aWMC[:,7:]
#                        tmplist.append(np.min(sumscales, axis=1))
#                        tmplist.append(np.max(sumscales, axis=1))
#                        tmparray = np.array(tmplist).T                        
#                        tmparray = np.concatenate((tmparray, sumscales), axis=1)
#                    if SR == 'RAT':
#                        tmparray = np.array(tmplist).T                        
#                        listbins = []
#                        for ibin in range(aWPC[:,7:].shape[0]):
#                            smin = None
#                            smax = None
#                            for i in range(7):
#                                for j in range(7):
#                                    num = aWPC[ibin,7+i]
#                                    den = aWMC[ibin,7+j]
#                                    rat = num/den
#                                    if smin is None or rat < smin:
#                                        smin = rat
#                                    if smax is None or rat > smax:
#                                        smax = rat
#                            listbins.append([smin,smax])
#                        asv = np.array(listbins)
#                        tmparray = np.concatenate((tmparray, asv), axis=1)
#                    #print(SR)
#                    #print(tmparray)
#                    #print("**************************************************")
#                    tmpdic4[CH] = tmparray
#                tmpdic3[ORD] = tmpdic4
#            tmpdic2[OBS] = tmpdic3
#        tmpdic1[CKM] = tmpdic2
#    data[SR] = tmpdic1

def doperc(x, ref):
    if ref != 0.0:        
        return x/ref*100
    else:
        return 0.0
    
def printxs(WC, xsdict, nochan=False, normaliseto=None):
    totval = 0.0
    totmc  = 0.0
    totscales = np.zeros(7)
    for CH, arr in xsdict.items():
        # in the RAT case, do not print channels
        if (WC == "RAT" or nochan) and CH not in ["total", "total2"]: continue
        if normaliseto is not None and CH == "total": continue
        # it is a single line histogram...
        arr = arr[0]
        #print(arr)
        # save info for check
        if CH not in ['total','total2']:
            totval += arr[3]
            totmc += arr[4]**2
            totscales = totscales + arr[7:]
        # print with percentages
        val = arr[3]
        mc  = arr[4]
        lo  = arr[5]
        up  = arr[6]
        if normaliseto is not None:
            frac = doperc(val, normaliseto[0][3])
            errfrac = doperc(mc**2, normaliseto[0][4]**2)
            addinfo = f" {frac} {errfrac}"
        else:
            addinfo = ""
        mcperc = doperc(mc, abs(val))
        if (lo > val):
            print("ERROR: lo < val", lo, val)
            exit()
        loperc = doperc(val-lo, abs(val))
        if (up < val):
            print("ERROR: up > val", up, val)
            exit()
        upperc = doperc(up-val, abs(val))
        #print(f"{CH:>10} {val:10.2f} +- {mcperc:7.2f}% (-{loperc:7.2f}% +{upperc:7.2f}%){addinfo}")
        print(f"{CH:>10} {val:10.2f} +- {mc:10.2f} (-{loperc:7.2f}% +{upperc:7.2f}%){addinfo}")
    if WC == "RAT" or nochan: return
    val = totval
    mc = np.np.sqrt(totmc)
    lo = min(totscales)
    up = max(totscales)
    mcperc = doperc(mc, val)
    loperc = doperc(val-lo, abs(val))
    upperc = doperc(up-val, abs(val))
    #print(f"    check {val:10.2f} +- {mcperc:7.2f}% (-{loperc:7.2f}% +{upperc:7.2f}%)")
    print(f"    check {val:10.2f} +- {mc:10.2f} (-{loperc:7.2f}% +{upperc:7.2f}%)")
            


################################################################################
def distr_plot(WC,iOBS,OBS):

    ####################
    MCERR = False
    ####################
    alpha_sv = 0.2

    # Convert fb to pb

    fb2pb = 1.0#/1000. if WC != 'RAT' else 1.0
    
    print("Processing:",WC,OBS)     

    local = data['ZJh']#[OBS]        
    fig, (axs) = plt.subplots(2,1,sharex=True,figsize=(5.0*0.9,6.1*0.9),
                                                     #layout="constrained",
                                                     gridspec_kw={'wspace': 0.2, 'hspace': 0.05},
                                                     height_ratios=[0.75,0.25])

 
    axlup = axs[0]
    #axlmid = axs[1]
    axlbot = axs[1]




    labexcl = " " if OBS.endswith("_excl") else ""
    yuplab = 0.08 if WC in ['RAT'] else 0.11


    # Define font properties
    font_properties = {
        'family': 'serif',  # Change this to the desired font family (e.g., 'Arial', 'Times New Roman', etc.)
        'color': 'black',    # Change the text color if needed
        'weight': 'normal', # Change the font weight (e.g., 'normal', 'bold', 'italic', etc.)
        'size': 9          # Change the font size
    }


    if OBS == "zbin1":
        axlup.text(0.18, yuplab,r"$20 < p_{T,j_1}< 30$ GeV"+"\n" +"FF: "+FF+"\n"+r"$\mu_D= R \cdot p_{T,j_1}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
    if OBS == "zbin2":
        axlup.text(0.18, yuplab,r"$30 < p_{T,j_1}< 50$ GeV"+"\n" +"FF: "+FF+"\n"+r"$\mu_D=  R \cdot p_{T,j_1}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
    if OBS == "zbin3":
        axlup.text(0.18, yuplab,r"$50 < p_{T,j_1}< 100$ GeV"+"\n" +"FF: "+FF+"\n"+r"$\mu_D= R \cdot p_{T,j_1}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    

    for ORD,dORD in ORDS_PLOT.items():

        edges = get_stairs(local["zbin1"][ORD][0], local["zbin1"][ORD][2])
        edges2 = get_stairs(local["zbin2"][ORD][0], local["zbin2"][ORD][2])
        edges3 = get_stairs(local["zbin3"][ORD][0], local["zbin3"][ORD][2])
        
        epscut = 0.001
        minval = edges[0]  if OBSSxlims[iOBS] is None else OBSSxlims[iOBS][0]
        maxval = edges[-1] if OBSSxlims[iOBS] is None else OBSSxlims[iOBS][1]
        twidth = maxval-minval
        axlup.set_xlim(minval+epscut*twidth,maxval-epscut*twidth)
        print(ORD)       


        fb2pb3 = 1 
        fb2pb2 = 1
        fb2pb1 = 1 
        if FF == "BKK":
            fb2pb3 = 1#0.5
            fb2pb2 = 1#0.5
            fb2pb1 = 1#0.5 


        if ORD == "LO":
            fb2pb3 = 1.97024482508E+03
            fb2pb2 = 3.80119944665E+03
            fb2pb1 = 4.60016098675E+03 
            #ptj1scale
            #fb2pb3 = 2.06306984072E+03
            #fb2pb2 = 3.96986790732E+03
            #fb2pb1 = 4.73067382958E+03             
        if ORD == "NLO":
            fb2pb3 = 1.87393875475E+03
            fb2pb2 = 3.30400346259E+03
            fb2pb1 = 3.73448784044E+03
            #ptj1scale
            #fb2pb3 = 1.84899650309E+03
            #fb2pb2 = 3.07203880865E+03
            #fb2pb1 = 3.10290497952E+03

        f_3 = 1
        f_2 = 1
        f_1 = 1
        if FF == "BKK":
            if particle == "kaon":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 
            if particle == "pion":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 
        if FF == "JAM20":
            if particle == "hadsum":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 
            if particle == "pion":   
                f_3 = 2
                f_2 = 2
                f_1 = 2                 

        if OBS == "zbin1":# or "jtbin1":
            if ORD == "LO":
                fb2pb = 4.60016098675E+03 
                #ptj1 scale
                #fb2pb = 4.73067382958E+03
            if ORD == "NLO":
                fb2pb = 3.73448784044E+03
                #ptj1 scale
                #fb2pb = 3.10290497952E+03   
        ########################################################
            if ORD == "data":
                fb2pb = 1.0   
                #BIN1
                axlup.scatter( local["zbin1"][ORD][1], local["zbin1"][ORD][3], marker='.',color=dORD['col'], label=ORD) 
                #wrong data error
                axlup.errorbar(local["zbin1"][ORD][1], local["zbin1"][ORD][3], yerr=local["zbin1"][ORD][4],fmt='.', color='red')
                #axlup.errorbar(local["zbin1"][ORD][1], local["zbin1"][ORD][3], yerr=np.sqrt(local["zbin1"][ORD][4]**2+local["zbin1"][ORD][5]**2),fmt='.', color='red')
            else:
                #BIN1
                axlup.stairs(local["zbin1"][ORD][3]/fb2pb1*f_1, edges=edges, color=dORD['col'], label=ORD) 
                axlup.stairs(local["zbin1"][ORD][6]/fb2pb1*f_1, edges=edges, baseline=local["zbin1"][ORD][5]/fb2pb1*f_1, fill=True, alpha=alpha_sv, color=dORD['col'])            
            if ORD == "data":            
                #BIN1
                #axlmid.scatter(local["zbin1"][ORD][1],local["zbin1"]['data'][3]/local["zbin1"]['data'][3], marker='.', color=dORD['col'],label=ORD, ls='-')
                #axlmid.errorbar(local["zbin1"][ORD][1], local["zbin1"]['data'][3]/local["zbin1"]['data'][3], yerr=local["zbin1"][ORD][4]/local["zbin1"]['data'][3],fmt='.', color='red')
    
                axlbot.scatter(local["zbin1"][ORD][1],local["zbin1"]['data'][3]/(local["zbin1"]['NLO'][3]/3.73448784044E+03)/f_1, marker='.', color=dORD['col'],label=ORD, ls='-')
                #wrong data error
                axlbot.errorbar(local["zbin1"][ORD][1], local["zbin1"]['data'][3]/(local["zbin1"]['NLO'][3]/3.73448784044E+03)/f_1, yerr=local["zbin1"][ORD][4]/np.absolute(local["zbin1"]['NLO'][3]/3.73448784044E+03)/f_1,fmt='.', color='red')
                #axlbot.errorbar(local["zbin1"][ORD][1], local["zbin1"]['data'][3]/(local["zbin1"]['NLO'][3]/3.73448784044E+03)/f_1, yerr=np.sqrt(local["zbin1"][ORD][4]**2+local["zbin1"][ORD][5]**2)/np.absolute(local["zbin1"]['NLO'][3]/3.73448784044E+03)/f_1,fmt='.', color='red')
            else:    
                #BIN1
                #axlmid.stairs(local["zbin1"][ORD][3]/local["zbin1"]['data'][3]/fb2pb1*f_1, edges=edges, color=dORD['col'],label=ORD, ls='-')
                #axlmid.stairs(local["zbin1"][ORD][6]/local["zbin1"]['data'][3]/fb2pb1*f_1, edges=edges, baseline=local["zbin1"][ORD][5]/local["zbin1"]['data'][3]/fb2pb1*f_1, fill=True, alpha=alpha_sv, color=dORD['col'])
    
                axlbot.stairs((local["zbin1"][ORD][3]/fb2pb1)/(local["zbin1"]['NLO'][3]/3.73448784044E+03), edges=edges, color=dORD['col'],label=ORD, ls='-')
                axlbot.stairs((local["zbin1"][ORD][6]/fb2pb1)/(local["zbin1"]['NLO'][3]/3.73448784044E+03), edges=edges, baseline=(local["zbin1"][ORD][5]/fb2pb1)/(local["zbin1"]['NLO'][3]/3.73448784044E+03), fill=True, alpha=alpha_sv, color=dORD['col'])            
            #no scale
            #axlup.text(0.18, yuplab,r"$20 < p_{T,j1}< 30$ GeV"+"\n" +"FF: NNFF11"+"\n"+r"$\mu_D= \Delta R_{jet_1} \cdot p_{T,jet_1}}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
            #axlup.text(0.18, yuplab,r"$20 < p_{T,j_1}< 30$ GeV"+"\n" +"FF: "+FF+"\n"+r"$\mu_D= \Delta R_{j_1} \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
                        

        if OBS == "zbin2" :#or "jtbin2":
            if ORD == "LO":
                fb2pb = 3.80119944665E+03
                #ptj1 scale
                #fb2pb = 3.96986790732E+03  
            if ORD == "NLO":
                fb2pb = 3.30400346259E+03
                #ptj1 scale
                #fb2pb = 3.07203880865E+03 
        ########################################################
            if ORD == "data":
                fb2pb = 1.0   
                #BIN2
                axlup.scatter( local["zbin2"][ORD][1], local["zbin2"][ORD][3]/fb2pb2, marker='.',color=dORD['col'], label=ORD) 
                #wrong data error
                axlup.errorbar(local["zbin2"][ORD][1], local["zbin2"][ORD][3]/fb2pb2, yerr=local["zbin2"][ORD][4],fmt='.', color='red')
                #axlup.errorbar(local["zbin2"][ORD][1], local["zbin2"][ORD][3]/fb2pb2, yerr=np.sqrt(local["zbin2"][ORD][4]**2+local["zbin2"][ORD][5]**2),fmt='.', color='red')
            else:
                #BIN2
                axlup.stairs(local["zbin2"][ORD][3]/fb2pb2*f_2, edges=edges2, color=dORD['col'], label=ORD) 
                axlup.stairs(local["zbin2"][ORD][6]/fb2pb2*f_2, edges=edges2, baseline=local["zbin2"][ORD][5]/fb2pb2*f_2, fill=True, alpha=alpha_sv, color=dORD['col'])
            if ORD == "data":
                #BIN2
                #axlmid.scatter(local["zbin2"][ORD][1],local["zbin2"]['data'][3]/local["zbin2"]['data'][3], marker='.', color=dORD['col'],label=ORD, ls='-')
                #axlmid.errorbar(local["zbin2"][ORD][1], local["zbin2"]['data'][3]/local["zbin2"]['data'][3], yerr=local["zbin2"][ORD][4]/local["zbin2"]['data'][3],fmt='.', color='red')
    
                axlbot.scatter(local["zbin2"][ORD][1],local["zbin2"]['data'][3]/(local["zbin2"]['NLO'][3]/3.30400346259E+03)/f_2, marker='.', color=dORD['col'],label=ORD, ls='-')
                #wrong data error
                axlbot.errorbar(local["zbin2"][ORD][1], local["zbin2"]['data'][3]/(local["zbin2"]['NLO'][3]/3.30400346259E+03)/f_2, yerr=local["zbin2"][ORD][4]/np.absolute(local["zbin2"]['NLO'][3]/3.30400346259E+03)/f_2,fmt='.', color='red')
                #axlbot.errorbar(local["zbin2"][ORD][1], local["zbin2"]['data'][3]/(local["zbin2"]['NLO'][3]/3.30400346259E+03)/f_2, yerr=np.sqrt(local["zbin2"][ORD][4]**2+local["zbin2"][ORD][5]**2)/np.absolute(local["zbin2"]['NLO'][3]/3.30400346259E+03)/f_2,fmt='.', color='red')
            else:    
                #BIN2
                #axlmid.stairs(local["zbin2"][ORD][3]/local["zbin2"]['data'][3]/fb2pb2*f_2, edges=edges2, color=dORD['col'],label=ORD, ls='-')
                #axlmid.stairs(local["zbin2"][ORD][6]/local["zbin2"]['data'][3]/fb2pb2*f_2, edges=edges2, baseline=local["zbin2"][ORD][5]/local["zbin2"]['data'][3]/fb2pb2*f_2, fill=True, alpha=alpha_sv, color=dORD['col'])
    
                axlbot.stairs((local["zbin2"][ORD][3]/fb2pb2)/(local["zbin2"]['NLO'][3]/3.30400346259E+03), edges=edges2, color=dORD['col'], label=ORD, ls='-')
                axlbot.stairs((local["zbin2"][ORD][6]/fb2pb2)/(local["zbin2"]['NLO'][3]/3.30400346259E+03), edges=edges2, baseline=(local["zbin2"][ORD][5]/fb2pb2)/(local["zbin2"]['NLO'][3]/3.30400346259E+03), fill=True, alpha=alpha_sv, color=dORD['col'])
            #no scale
            #axlup.text(0.18, yuplab,r"$30 < p_{T,j1}< 50$ GeV"+"\n" +"FF: NNFF11"+"\n"+r"$\mu_D= \Delta R_{jet_1} \cdot p_{T,jet_1}}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
            #axlup.text(0.18, yuplab,r"$30 < p_{T,j_1}< 50$ GeV"+"\n" +"FF: "+FF+"\n"+r"$\mu_D= \Delta R_{j_1} \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
                    

        if OBS == "zbin3":# or "jtbin3":
            if ORD == "LO":
                fb2pb = 1.97024482508E+03
                #ptj1 scale
                #fb2pb = 2.06306984072E+03  
            if ORD == "NLO":
                fb2pb = 1.87393875475E+03
                #ptj1 scale
                #fb2pb = 1.84899650309E+03  
            if ORD == "data":
                fb2pb = 1.0   
                #BIN3
                axlup.scatter( local["zbin3"][ORD][1], local["zbin3"][ORD][3]/fb2pb3, marker='.',color=dORD['col'], label=ORD) 
                #wrong data error
                axlup.errorbar(local["zbin3"][ORD][1], local["zbin3"][ORD][3]/fb2pb3, yerr=local["zbin3"][ORD][4],fmt='.', color='red')
                #axlup.errorbar(local["zbin3"][ORD][1], local["zbin3"][ORD][3]/fb2pb3, yerr=np.sqrt(local["zbin3"][ORD][4]**2+local["zbin3"][ORD][5]**2),fmt='.', color='red')
            else:
                #BIN3
                axlup.stairs(local["zbin3"][ORD][3]/fb2pb3*f_3, edges=edges3, color=dORD['col'], label=ORD) 
                axlup.stairs(local["zbin3"][ORD][6]/fb2pb3*f_3, edges=edges3, baseline=local["zbin3"][ORD][5]/fb2pb3*f_3, fill=True, alpha=alpha_sv, color=dORD['col'])
            if ORD == "data":
                #BIN3
                #axlmid.scatter(local["zbin3"][ORD][1],local["zbin3"]['data'][3]/local["zbin3"]['data'][3], marker='.', color=dORD['col'],label=ORD, ls='-')
                #axlmid.errorbar(local["zbin3"][ORD][1], local["zbin3"]['data'][3]/local["zbin3"]['data'][3], yerr=local["zbin3"][ORD][4]/local["zbin3"]['data'][3],fmt='.', color='red')
    
                axlbot.scatter(local["zbin3"][ORD][1],local["zbin3"]['data'][3]/(local["zbin3"]['NLO'][3]/1.87393875475E+03)/f_3, marker='.', color=dORD['col'],label=ORD, ls='-')
                #wrong data error
                axlbot.errorbar(local["zbin3"][ORD][1], local["zbin3"]['data'][3]/(local["zbin3"]['NLO'][3]/1.87393875475E+03)/f_3, yerr=local["zbin3"]['data'][4]/np.absolute(local["zbin3"]['NLO'][3]/1.87393875475E+03)/f_3,fmt='.', color='red')
                #axlbot.errorbar(local["zbin3"][ORD][1], local["zbin3"]['data'][3]/(local["zbin3"]['NLO'][3]/1.87393875475E+03)/f_3, yerr=np.sqrt(local["zbin3"][ORD][4]**2+local["zbin3"][ORD][5]**2)/np.absolute(local["zbin3"]['NLO'][3]/1.87393875475E+03)/f_3,fmt='.', color='red')
            else:    
                #BIN3            
                #axlmid.stairs(local["zbin3"][ORD][3]/local["zbin3"]['data'][3]/fb2pb3*f_3, edges=edges3, color=dORD['col'],label=ORD, ls='-')
                #axlmid.stairs(local["zbin3"][ORD][6]/local["zbin3"]['data'][3]/fb2pb3*f_3, edges=edges3, baseline=local["zbin3"][ORD][5]/local["zbin3"]['data'][3]/fb2pb3*f_3, fill=True, alpha=alpha_sv, color=dORD['col'])
    
                axlbot.stairs((local["zbin3"][ORD][3]/fb2pb3)/(local["zbin3"]['NLO'][3]/1.87393875475E+03), edges=edges3, color=dORD['col'],label=ORD, ls='-')
                axlbot.stairs((local["zbin3"][ORD][6]/fb2pb3)/(local["zbin3"]['NLO'][3]/1.87393875475E+03), edges=edges3, baseline=(local["zbin3"][ORD][5]/fb2pb3)/(local["zbin3"]['NLO'][3]/1.87393875475E+03), fill=True, alpha=alpha_sv, color=dORD['col'])
            #no scale
            #axlup.text(0.18, yuplab,r"$50 < p_{T,j1}< 100$ GeV"+"\n" +"FF: NNFF11"+"\n"+r"$\mu_D= \Delta R_{jet_1} \cdot p_{T,jet_1}}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
            #axlup.text(0.18, yuplab,r"$50 < p_{T,j_1}< 100$ GeV"+"\n" +"FF: "+FF+"\n"+r"$\mu_D= \Delta R_{j_1} \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axlup.transAxes, ha='left', va='bottom')    
                    





    #axlup.set_title( "NNLOJET",loc='left')
    if particle == "kaon":
        axlup.set_title(r"$p\, p \rightarrow Z + K^{\pm} $",loc='left', fontsize=10)
    if particle == "pion":
        axlup.set_title(r"$p\, p \rightarrow Z + \pi^{\pm} $",loc='left', fontsize=10)        
    if particle == "hadsum":
        axlup.set_title(r"$p\, p \rightarrow Z + h^{\pm} \; (Hadron \; Sum)$",loc='left', fontsize=10)

    axlup.set_title("LHCb 13 TeV",loc='right', fontsize=10)


    axlup.legend(ncols=1, loc='upper right', frameon=False)        
    #axcup.legend(ncols=3, loc='upper right', frameon=False, fontsize=14)        
    #axrup.legend(ncols=3, loc='upper right', frameon=False, fontsize=14)        
    #OBS_worebin = OBS[:-6] if OBS.endswith("_rebin") else OBS
    #if OBS_worebin in logobs: 
    #axlup.set_yscale('log')
    #axlup.set_xscale('log')
    axlup.set_xscale('log')
    #axcup.set_xscale('log')
    #axrup.set_xscale('log')
    axlup.set_yscale('log')
    #axcup.set_yscale('log')
    #axrup.set_yscale('log')
    axlup.set_ylim(0.1,500) 
    #axlup.set_xlim(0.009440875,1) 
    #axcup.set_ylim(0.1,500) 
    #axrup.set_ylim(0.1,500) 
    #axlup.set_ylim(0.1,200)         
    #axlup.set_xlim(0.006556542,.75)     

    #if OBS == "zbin1" or "zbin2" or "zbin3":
    #    axup.set_ylabel(r"$\frac{1}{\sigma (Z+jet)}\frac{d\sigma}{dx}$", fontsize=12)
    #if OBS == "jtbin1" or "jtbin2" or "jtbin3":
    #    axup.set_ylabel(r"$\frac{1}{\sigma (Z+jet)}\frac{d\sigma}{dx}$", fontsize=12)    
    
    axlup.grid(alpha=0.2)
    #axcup.grid(alpha=0.2)
    #axrup.grid(alpha=0.2)

  
    #axmid.legend(ncols=3, loc='upper right', frameon=False)        
    #axlmid.set_ylim(0.40,1.60)
    #axcmid.set_ylim(0.5,1.5)
    #axrmid.set_ylim(0.5,1.5)
    #axlmid.set_ylabel("Ratio to\ndata")
    #axlmid.grid(alpha=0.2)
    #axlmid.yaxis.set_minor_locator(AutoMinorLocator(2))
    #axcmid.grid(alpha=0.2)
    #axcmid.yaxis.set_minor_locator(AutoMinorLocator(2))
    #axrmid.grid(alpha=0.2)
    #axrmid.yaxis.set_minor_locator(AutoMinorLocator(2))

    axlbot.set_ylim(0.40,1.60)
    #axcbot.set_ylim(0.5,1.5)
    #axrbot.set_ylim(0.5,1.5)
    axlbot.set_ylabel("Ratio to\nNLO")
    #make empty label right side so the figure feels more centered
    #axrbot.yaxis.set_label_position("right")
    #axrbot.set_ylabel(r"$\;$"+"\n", fontsize=14)

    axlbot.grid(alpha=0.2)
    axlbot.yaxis.set_minor_locator(AutoMinorLocator(2))
    #axcbot.grid(alpha=0.2)
    #axcbot.yaxis.set_minor_locator(AutoMinorLocator(2))
    #axrbot.grid(alpha=0.2)
    #axrbot.yaxis.set_minor_locator(AutoMinorLocator(2))
    ylabs = []
    

    #ylab1 = fig.text(-0.02, 0.69, "Absolute value [pb]", va = "center", ha = "center", rotation="vertical")
    #ylab2 = fig.text(-0.02, 0.25, "Ratio to data", va = "center", ha = "center", rotation="vertical")
    #ylabs.append(ylab1)
    #ylabs.append(ylab2)
        
    local_xlab = xlab[OBS[:-6]] if OBS.endswith("_rebin") else xlab[OBS]
    axlbot.set_xlabel(local_xlab)
    #axcbot.set_xlabel(local_xlab, fontsize=14)
    #axrbot.set_xlabel(local_xlab, fontsize=14)
    axlup.set_ylabel("F("+local_xlab+")")


    #plt.tight_layout()
    #plt.savefig("plots/"+WC+"_"+OBS+".pdf")
    #plt.savefig("plots_paper_nnff11/"+WC+"_"+OBS+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    #plt.savefig("plots_paper_bkk/"+WC+"_"+OBS+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
   
    plt.savefig("paper_vhfrag_260824_completed/test_zhadron/plots/"+WC+"_"+OBS+"_"+FF+"_"+particle+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    #plt.savefig("plots_bkk_NEWMUA/"+WC+"_"+OBS+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    #plt.savefig("plots_nnff11_NEWMUA/"+WC+"_"+OBS+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    plt.close()



################################################################################                
if __name__ == "__main__":

    print("Producing plots...")

    
    ## Paper plots
    for WC in ['ZJh']:
        for iOBS, OBS in enumerate(OBSS):
            if (WC == 'RAT') and iOBS > 2: continue
            distr_plot(WC, iOBS, OBS)

    


==> results/ZJ_h/plots_zoomed.py <==
import gzip
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import AutoMinorLocator

np.set_printoptions(linewidth=10000)


def read_array(fname):
    tmp = []
    try:
        with gzip.open(fname+'.dat.gz','rt') as f:
            print(f)
            lines = f.readlines()
            for l in lines:
                if not l.startswith("#"):
                    tmp.append(l.split())
        return np.array(tmp, dtype='object')#'float32')        
    except FileNotFoundError:
        return None


def get_stairs(low,up):
    return np.append(low, up[-1])



particle = "hadsum"
particle = "pion"
#particle = "kaon"


fdir1= "paper_vhfrag_260824_completed/test_zhadron/zoomed_results_"
#fdir2= "zoomed_results_"

fdir = fdir1+particle+"/"


#fdir = fdir2+fdir1+"/combined/Final/"

xlab = { 'zbin1'           : r"$z$",
         'zbin2'           : r"$z$",
         'zbin3'           : r"$z$"}
         #'jtbin1'           : r"$j_T$",
         #'jtbin2'           : r"$j_T$",
         #'jtbin3'           : r"$j_T$"}
#         'jt'           : r"$j_{T}$" }
#xlab = { 'zbin2'           : r"$z$"}
#         'jt'           : r"$j_{T}$" }



##
##

#NAME OF THE FILES: Wm/pJ_h.CKM(=FULL, UNIT).obs.dat

##
##


## THE ORDER MATTER eg. The first three are also considered for SUM and RAT
OBSS = ['zbin1','zbin2','zbin3']#,'jtbin1','jtbin2','jtbin3']
#OBSSxlims = [ None, [0,1], None, [0,1], None, None ]
#OBSSylims = [ [10,80000], None, [10,80000], None, None, None ]

OBSSxlims = [ None, None, None, None, None, None ]
OBSSylims = [ None, None, None, None, None, None ]

labelWC = { #'WPC' : r'W$^{+}$+c-jet',
            'ZJh' : r'Z+h'}


labssub = { 'ZJh' : r''}


#ORDS_PLOT = { 'LO'  : { 'col' : 'green', 'ls' : 'solid' },
#              'NLO' : { 'col' : 'blue',  'ls' : 'dashed' },
#              'data' : { 'col' : 'red',  'ls' : 'dot' } }
#
#ORDS = ['LO','NLO','data']
ORDS_PLOT = { 'BKK'  : { 'col' : 'orange', 'ls' : 'solid' },
              'NNFF11' : { 'col' : 'darkcyan',  'ls' : 'dashed' },
               'DSS07' : { 'col' : 'purple',  'ls' : 'dashed' },             
               'JAM20' : { 'col' : 'yellow',  'ls' : 'dashed' },             
              'data' : { 'col' : 'red',  'ls' : 'dot' } }


ORDS = ['BKK','NNFF11','DSS07','data']
ORDS = ['BKK','NNFF11','DSS07','JAM20','data']

if particle == "pion":
    ORDS_PLOT = { 'BKK'  : { 'col' : 'orange', 'ls' : 'solid' },
              'NNFF10' : { 'col' : 'darkcyan',  'ls' : 'dashed' },
              'DSS07' : { 'col' : 'purple',  'ls' : 'dashed' },
              'JAM20' : { 'col' : 'yellow',  'ls' : 'dashed' },             
              'data' : { 'col' : 'red',  'ls' : 'dot' } }

    ORDS = ['BKK','NNFF10','DSS07','data']
    ORDS = ['BKK','NNFF10','DSS07','JAM20','data']



logobs = [ 'zbin1','zbin2','zbin3']#,'jtbin1','jtbin2','jtbin3']

print("Loading data into memory...")


## OS-SS: WPC = pos-neg; WMC = neg-pos
## POS: OS for Wp; PSS: SS for Wp; PWO: OS+SS for Wp (i.e. w/o OS-SS subtraction)
data = {}
for WC in ['ZJh']:
    tmpdic1 = {}
    tmpdic2 = {}            
    for OBS in  OBSS:
        tmpdic3 = {}
        for ORD in ORDS:
            if WC in ['ZJh']:
                WClab = 'ZJh'                    
            #fname = fdir+WClab+'_'+ORD+"."+OBS +".dat"
            fname = fdir+ORD+"."+OBS +".dat"
            #n1 = (read_array(fname))
            n1 = np.loadtxt(fname)
            tmplist = []
                # 0,1,2 are the bins    
            tmplist.append(n1[:,0])
            tmplist.append(n1[:,1])
            tmplist.append(n1[:,2])
            #offset = 0 if OBS.startswith('cross') else 3
            n1y, n1dy2 = [], []
            if ORD=="data":
                n1y.append(np.sum(np.array([ n1[:,3]  ]), axis=0))
                n1dy2.append(np.sum(np.array([ np.sqrt((n1[:,4])**2+(n1[:,5])**2) ]), axis=0))
                #tmplist.append(np.sum(np.array([ n1[:,3+isc*2]  ]), axis=0))
                #tmplist.append(np.sum(np.array([ (n1[:,4+isc*2]) ]), axis=0))
            else:
                for isc in range(7):
                    n1y.append(np.sum(np.array([ n1[:,3+isc*2]  ]), axis=0))
                    n1dy2.append(np.sum(np.array([ (n1[:,4+isc*2]) ]), axis=0))
                    #tmplist.append(np.sum(np.array([ n1[:,3+isc*2]  ]), axis=0))
                    #tmplist.append(np.sum(np.array([ (n1[:,4+isc*2]) ]), axis=0))
            #central scale:
            tmplist.append(n1y[0])
            tmplist.append(n1dy2[0])
            #scale variation 5, 6:
            tmplist.append(np.array(n1y).max(axis=0))
            tmplist.append(np.array(n1y).min(axis=0))
            tmpdic3[ORD] = tmplist#tmparray
        tmpdic2[OBS] = tmpdic3
    #tmpdic1[CKM] = tmpdic2
    data[WC] = tmpdic2
    #print(data['ZJh']['zbin1']['LO'])

### build some and ratio
#for SR in ['SUM','RAT']:
#    tmpdic1 = {}
#    for CKM in ['FULL','UNIT']:
#        tmpdic2 = {}            
#        for OBS in ['cross','cross_excl'] + OBSS + get_excl(OBSS):
#            tmpdic3 = {}
#            for ORD in ORDS:
#                if data['WPC'][CKM][OBS][ORD] is None or data['WMC'][CKM][OBS][ORD] is None:
#                    tmpdic3[ORD] = None
#                    continue                
#                tmpdic4 = {}                
#                for CH, value in CHdict.items():
#                    tmplist = []
#                    #print("**************************************************")
#                    #print(CKM,OBS,ORD,CH)
#                    aWPC = data['WPC'][CKM][OBS][ORD][CH]
#                    aWMC = data['WMC'][CKM][OBS][ORD][CH]
#                    #print("WPC")
#                    #print(aWPC)
#                    #print("WMC")                    
#                    #print(aWMC)
#                    tmplist.append(aWPC[:,0])
#                    tmplist.append(aWPC[:,1])
#                    tmplist.append(aWPC[:,2])
#                    yp = aWPC[:,3]
#                    dp = aWPC[:,4]
#                    ym = aWMC[:,3]
#                    dm = aWMC[:,4]                    
#                    # central scale
#                    if SR == 'SUM': tmplist.append(yp+ym)
#                    if SR == 'RAT': tmplist.append(yp/ym)
#                    # mc error
#                    if SR == 'SUM': tmplist.append(np.sqrt(np.square(dp)+np.square(dm)))
#                    if SR == 'RAT': tmplist.append(np.abs(dp/dm)*np.sqrt(np.square(dp/yp)+np.square(dm/ym)))
#                    # scale variation
#                    if SR == 'SUM':
#                        sumscales =  aWPC[:,7:] + aWMC[:,7:]
#                        tmplist.append(np.min(sumscales, axis=1))
#                        tmplist.append(np.max(sumscales, axis=1))
#                        tmparray = np.array(tmplist).T                        
#                        tmparray = np.concatenate((tmparray, sumscales), axis=1)
#                    if SR == 'RAT':
#                        tmparray = np.array(tmplist).T                        
#                        listbins = []
#                        for ibin in range(aWPC[:,7:].shape[0]):
#                            smin = None
#                            smax = None
#                            for i in range(7):
#                                for j in range(7):
#                                    num = aWPC[ibin,7+i]
#                                    den = aWMC[ibin,7+j]
#                                    rat = num/den
#                                    if smin is None or rat < smin:
#                                        smin = rat
#                                    if smax is None or rat > smax:
#                                        smax = rat
#                            listbins.append([smin,smax])
#                        asv = np.array(listbins)
#                        tmparray = np.concatenate((tmparray, asv), axis=1)
#                    #print(SR)
#                    #print(tmparray)
#                    #print("**************************************************")
#                    tmpdic4[CH] = tmparray
#                tmpdic3[ORD] = tmpdic4
#            tmpdic2[OBS] = tmpdic3
#        tmpdic1[CKM] = tmpdic2
#    data[SR] = tmpdic1

def doperc(x, ref):
    if ref != 0.0:        
        return x/ref*100
    else:
        return 0.0
    
def printxs(WC, xsdict, nochan=False, normaliseto=None):
    totval = 0.0
    totmc  = 0.0
    totscales = np.zeros(7)
    for CH, arr in xsdict.items():
        # in the RAT case, do not print channels
        if (WC == "RAT" or nochan) and CH not in ["total", "total2"]: continue
        if normaliseto is not None and CH == "total": continue
        # it is a single line histogram...
        arr = arr[0]
        #print(arr)
        # save info for check
        if CH not in ['total','total2']:
            totval += arr[3]
            totmc += arr[4]**2
            totscales = totscales + arr[7:]
        # print with percentages
        val = arr[3]
        mc  = arr[4]
        lo  = arr[5]
        up  = arr[6]
        if normaliseto is not None:
            frac = doperc(val, normaliseto[0][3])
            errfrac = doperc(mc**2, normaliseto[0][4]**2)
            addinfo = f" {frac} {errfrac}"
        else:
            addinfo = ""
        mcperc = doperc(mc, abs(val))
        if (lo > val):
            print("ERROR: lo < val", lo, val)
            exit()
        loperc = doperc(val-lo, abs(val))
        if (up < val):
            print("ERROR: up > val", up, val)
            exit()
        upperc = doperc(up-val, abs(val))
        #print(f"{CH:>10} {val:10.2f} +- {mcperc:7.2f}% (-{loperc:7.2f}% +{upperc:7.2f}%){addinfo}")
        print(f"{CH:>10} {val:10.2f} +- {mc:10.2f} (-{loperc:7.2f}% +{upperc:7.2f}%){addinfo}")
    if WC == "RAT" or nochan: return
    val = totval
    mc = np.sqrt(totmc)
    lo = min(totscales)
    up = max(totscales)
    mcperc = doperc(mc, val)
    loperc = doperc(val-lo, abs(val))
    upperc = doperc(up-val, abs(val))
    #print(f"    check {val:10.2f} +- {mcperc:7.2f}% (-{loperc:7.2f}% +{upperc:7.2f}%)")
    print(f"    check {val:10.2f} +- {mc:10.2f} (-{loperc:7.2f}% +{upperc:7.2f}%)")
            


################################################################################
def distr_plot(WC,iOBS,OBS):

    ####################
    MCERR = False
    ####################
    alpha_sv = 0.2

    # Convert fb to pb

    fb2pb = 1.0#/1000. if WC != 'RAT' else 1.0
    
    print("Processing:",WC,OBS)     

    local = data['ZJh']

    #fig, (axup,axmid,axbot,axcup,axcmid,axcbot,axrup,axrmid,axrbot) = plt.subplots(3,3,sharex=True, sharey=True,figsize=(5.0*0.9,6.1*0.9),
    #fig, (axs) = plt.subplots(3,3,sharex=True,figsize=(21.0*0.9,13.1*0.9),
    #                                                 #layout="constrained",
    #                                                 gridspec_kw={'wspace': 0.2, 'hspace': 0.05},
    #                                                 height_ratios=[0.6,0.2,0.2])
        
    #fig, (axs) = plt.subplots(3,1,sharex=True,figsize=(5.0*0.9,6.1*0.9),
                                                     #layout="constrained",
    #                                                 gridspec_kw={'wspace': 0.2, 'hspace': 0.05},
    #                                                 height_ratios=[0.6,0.2,0.2])
    fig = plt.figure(figsize=(13.1, 13.1/2), layout="constrained") #add here layout = "constrained"  
    gs = fig.add_gridspec(1, 1, hspace=0.05, wspace=0.00, height_ratios=[1])
    axs = gs.subplots(sharex=True)
 
    #axlup = axs[0]
    axlmid = axs

    #xsize = (4.05846600000E-02, 0.75)#pions ptbin3 
    xsize = (1.95743400000E-02, 0.75)#pions ptbin3 
    #xsize = (5.84385400000E-02, 0.75)#pions ptbin3 
    
    #xsize = (5.84385400000E-02, 2.51217000000E-01) #kaons ptbin3 
    #if specie == "kaons": ysize = (1E-002, 1E+002)
    #if specie == "pions": ysize = (1E-002, 1E+003)
    xticks = (0.1, 0.8)
    ysize = (0.60, 1.7)
    xstep = 0.1 
    ystep = 0.1 
    yratio = (0.5, 1.5)
    yratiostep = 0.2 

    #place info text
    xtext = 0.03  
    ytext = 0.06 

    xlabel = "$z$"
    ylabel = "Ratio to data"





    labexcl = " " if OBS.endswith("_excl") else ""
    yuplab = 0.08 if WC in ['RAT'] else 0.11


    # Define font properties
    font_properties = {
        'family': 'serif',  # Change this to the desired font family (e.g., 'Arial', 'Times New Roman', etc.)
        'color': 'black',    # Change the text color if needed
        'weight': 'normal', # Change the font weight (e.g., 'normal', 'bold', 'italic', etc.)
        'size': 14          # Change the font size
    }


    #axlmid.text(0.18, yuplab,"LHCb 13 TeV" +"\n"+ r"$20 < p_T^{jet}< 30$ GeV"+"\n" +"FF: NNFF11", fontdict=font_properties, transform=axlmid.transAxes, ha='left', va='bottom')    
    #axlmid.text(0.18, yuplab,"LHCb 13 TeV" +"\n"+ r"$30 < p_T^{jet}< 50$ GeV"+"\n" +"FF: NNFF11", fontdict=font_properties, transform=axlmid.transAxes, ha='left', va='bottom')    
    #axlmid.text(0.18, yuplab,"LHCb 13 TeV" +"\n"+ r"$50 < p_T^{jet}< 100$ GeV"+"\n" +"FF: NNFF11", fontdict=font_properties, transform=axlmid.transAxes, ha='left', va='bottom')    
    
    #axlmid.text(0.18, yuplab,"LHCb 13 TeV" +"\n"+ r"$20 < p_T^{jet}< 30$ GeV"+"\n" +"FF: BKK", fontdict=font_properties, transform=axlmid.transAxes, ha='left', va='bottom')    
    #axlmid.text(0.18, yuplab,"LHCb 13 TeV" +"\n"+ r"$30 < p_T^{jet}< 50$ GeV"+"\n" +"FF: BKK", fontdict=font_properties, transform=axlmid.transAxes, ha='left', va='bottom')    
    #axlmid.text(0.18, yuplab,"LHCb 13 TeV" +"\n"+ r"$50 < p_T^{jet}< 100$ GeV"+"\n" +"FF: BKK", fontdict=font_properties, transform=axlmid.transAxes, ha='left', va='bottom')    
               

    if OBS == "zbin1":
            axlmid.text(xtext, ytext, r"$20 < p_{T,j_1}< 30$ GeV"+"\n"+r"$\mu_D=  R \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axs.transAxes, ha='left', va='bottom')
    if OBS == "zbin2":
            axlmid.text(xtext, ytext, r"$30 < p_{T,j_1}< 50$ GeV"+"\n"+r"$\mu_D=  R \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axs.transAxes, ha='left', va='bottom')
    if OBS == "zbin3":
            axlmid.text(xtext, ytext, r"$50 < p_{T,j_1}< 100$ GeV"+"\n"+r"$\mu_D=  R \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axs.transAxes, ha='left', va='bottom')


    for ORD,dORD in ORDS_PLOT.items():

        edges = get_stairs(local["zbin1"][ORD][0], local["zbin1"][ORD][2])
        edges2 = get_stairs(local["zbin2"][ORD][0], local["zbin2"][ORD][2])
        edges3 = get_stairs(local["zbin3"][ORD][0], local["zbin3"][ORD][2])
        
        epscut = 0.001
        minval = edges[0]  if OBSSxlims[iOBS] is None else OBSSxlims[iOBS][0]
        maxval = edges[-1] if OBSSxlims[iOBS] is None else OBSSxlims[iOBS][1]
        twidth = maxval-minval
        axlmid.set_xlim(minval+epscut*twidth,maxval-epscut*twidth)
        print(ORD)       


        if OBS == "zbin1":# or "jtbin1":
            fb2pb = 3.73448784044E+03
                #ptj1 scale
                #fb2pb = 3.10290497952E+03  
        if OBS == "zbin2" :#or "jtbin2":
            fb2pb = 3.30400346259E+03
                #ptj1 scale
                #fb2pb = 3.07203880865E+03      
        if OBS == "zbin3":# or "jtbin3":
            fb2pb = 1.87393875475E+03
                #ptj1 scale
                #fb2pb = 1.84899650309E+03  

        fb2pb3 = 1 
        fb2pb2 = 1
        fb2pb1 = 1 

        fb2pb3 = 1.87393875475E+03
        fb2pb2 = 3.30400346259E+03
        fb2pb1 = 3.73448784044E+03
            #ptj1scale
            #fb2pb3 = 1.84899650309E+03
            #fb2pb2 = 3.07203880865E+03
            #fb2pb1 = 3.10290497952E+03
        f_3 = 1
        f_2 = 1
        f_1 = 1
        if ORD == "BKK":
            if particle == "kaon":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 
            if particle == "pion":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 

        if ORD == "JAM20":
            if particle == "hadsum":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 
            if particle == "pion":   
                f_3 = 2
                f_2 = 2
                f_1 = 2 



        if OBS == "zbin1":
            if ORD == "data":
                #BIN1
                axlmid.scatter(local["zbin1"][ORD][1],local["zbin1"]['data'][3]/local["zbin1"]['data'][3], marker='.', color=dORD['col'],label=ORD, ls='-')
                axlmid.errorbar(local["zbin1"][ORD][1], local["zbin1"]['data'][3]/local["zbin1"]['data'][3], yerr=local["zbin1"][ORD][4]/local["zbin1"]['data'][3],fmt='.', color='red')
            else:    
                #BIN1
                axlmid.stairs(local["zbin1"][ORD][3]/local["zbin1"]['data'][3]/fb2pb1*f_1, edges=edges, color=dORD['col'],label=ORD, ls='-')
                axlmid.stairs(local["zbin1"][ORD][6]/local["zbin1"]['data'][3]/fb2pb1*f_1, edges=edges, baseline=local["zbin1"][ORD][5]/local["zbin1"]['data'][3]/fb2pb1*f_1, fill=True, alpha=alpha_sv, color=dORD['col'])
            
            #axlmid.text(xtext, ytext, r"$20 < p_{T,j_1}< 30$ GeV"+"\n"+r"$\mu_D= \Delta R_{j_1} \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axs.transAxes, ha='left', va='bottom')

        if OBS == "zbin2":
            if ORD == "data":
                #BIN2
                axlmid.scatter(local["zbin2"][ORD][1],local["zbin2"]['data'][3]/local["zbin2"]['data'][3], marker='.', color=dORD['col'],label=ORD, ls='-')
                axlmid.errorbar(local["zbin2"][ORD][1], local["zbin2"]['data'][3]/local["zbin2"]['data'][3], yerr=local["zbin2"][ORD][4]/local["zbin2"]['data'][3],fmt='.', color='red')
            else:    
                #BIN2
                axlmid.stairs(local["zbin2"][ORD][3]/local["zbin2"]['data'][3]/fb2pb2*f_2, edges=edges2, color=dORD['col'],label=ORD, ls='-')
                axlmid.stairs(local["zbin2"][ORD][6]/local["zbin2"]['data'][3]/fb2pb2*f_2, edges=edges2, baseline=local["zbin2"][ORD][5]/local["zbin2"]['data'][3]/fb2pb2*f_2, fill=True, alpha=alpha_sv, color=dORD['col'])

            #axlmid.text(xtext, ytext, r"$30 < p_{T,j_1}< 50$ GeV"+"\n"+r"$\mu_D= \Delta R_{j_1} \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axs.transAxes, ha='left', va='bottom')

        if OBS == "zbin3":
            if ORD == "data":
                #BIN3
                axlmid.scatter(local["zbin3"][ORD][1],local["zbin3"]['data'][3]/local["zbin3"]['data'][3], marker='.',s=150, color=dORD['col'],label=ORD, ls='-')
                axlmid.errorbar(local["zbin3"][ORD][1], local["zbin3"]['data'][3]/local["zbin3"]['data'][3], yerr=local["zbin3"]['data'][4]/local["zbin3"]['data'][3],fmt='.', color='red')
            else:    
                #BIN3            
                axlmid.stairs(local["zbin3"][ORD][3]/local["zbin3"]['data'][3]/fb2pb3*f_3, edges=edges3, color=dORD['col'],label=ORD, ls='-')
                axlmid.stairs(local["zbin3"][ORD][6]/local["zbin3"]['data'][3]/fb2pb3*f_3, edges=edges3, baseline=local["zbin3"][ORD][5]/local["zbin3"]['data'][3]/fb2pb3*f_3, fill=True, alpha=alpha_sv, color=dORD['col'])

            #axlmid.text(xtext, ytext, r"$50 < p_{T,j_1}< 100$ GeV"+"\n"+r"$\mu_D= \Delta R_{j_1} \cdot p_{T,j_1}}$", fontdict=font_properties, transform=axs.transAxes, ha='left', va='bottom')

                      
      



    #axcup.set_title(r"$p\, p \rightarrow Z + h \;(+jet)$", fontsize=16) 
    axlmid.legend(ncols=4, frameon=False, fontsize=14)        
    axlmid.legend(ncols=5,loc='lower center', frameon=False, fontsize=14)      #for jam20  


    axlmid.set_xscale("log")
    axlmid.set_aspect("auto")
    axlmid.set_ylim(bottom=ysize[0], top=ysize[1])
    axlmid.set_ylim(bottom=0.55, top=1.75)
    axlmid.set_xlim(xmin=float(xsize[0]), xmax=float(xsize[1]))
    axlmid.set_yticks(np.arange(ysize[0], ysize[1], step=ystep))
    axlmid.set_yticks(np.arange(0.6, 1.75, step=ystep))
    axlmid.set_xticks(np.arange(xticks[0], xticks[1], step=xstep))
    axlmid.set_xticklabels([0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7])
    #almids.set_yscale("log")
    #axlmid.set_xscale("log")

    axlmid.grid(alpha=0.2)

    #almids1.set_xlabel(xlabel)
    axlmid.set_xlabel(xlabel, fontdict=font_properties)

    if particle == "kaon":
        axlmid.set_title(r"$p\, p \rightarrow Z + K^{\pm} $",loc='left', fontsize=16)
    if particle == "pion":
        axlmid.set_title(r"$p\, p \rightarrow Z + \pi^{\pm} $",loc='left', fontsize=16)        
    if particle == "hadsum":
        axlmid.set_title(r"$p\, p \rightarrow Z + h^{\pm} \; (Hadron \; Sum)$",loc='left', fontsize=16)

    #axlmid.set_title(r"$p\, p \rightarrow Z + h^{\pm} \;(Hadron\;Sum)$",loc='left',fontsize=16)
    axlmid.set_title("LHCb 13 TeV",loc='right',fontsize=16)    
    axlmid.set_ylabel(ylabel, fontdict=font_properties)

    #plt.tight_layout()
    #plt.savefig("plots/"+WC+"_"+OBS+".pdf")
    #plt.savefig("plots_paper_nnff11/"+WC+"_"+OBS+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    #plt.savefig("plots_paper_bkk/"+WC+"_"+OBS+".pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    ylabs=[]
    plt.savefig("paper_vhfrag_260824_completed/test_zhadron/plots//"+WC+"_"+OBS+"_"+particle+"_zoom.pdf", bbox_extra_artists=ylabs, bbox_inches='tight')
    plt.close()



################################################################################                
if __name__ == "__main__":

    print("Producing plots...")

    
    ## Paper plots
    for WC in ['ZJh']:
        for iOBS, OBS in enumerate(OBSS):
            if (WC == 'RAT') and iOBS > 2: continue
            distr_plot(WC, iOBS, OBS)

    

